Interplay between diffusion anisotropy and mesh skewness in Hybrid High-Order schemes

We explore the effects of mesh skewness on the accuracy of standard Hybrid High-Order (HHO) schemes for anisotropic diffusion equations. After defining a notion of regular skewed mesh sequences, which allows, e.g., for elements that become more and more elongated during mesh refinement, we establish an error estimate in which we precisely track the dependency of the local multiplicative constants in terms of the diffusion tensor and mesh skewness. This dependency makes explicit an interplay between the local diffusion properties and the distortion of the elements. We then provide several numerical results to assess the practical convergence properties of HHO for highly anisotropic diffusion or highly distorted meshes. These tests indicate a more robust behaviour than the theoretical estimate indicates.

==> dat/testB/hexa/script_rates.m <==

% load h, E, H1, a (anisotropy)
% awk < k$i.hexa_anisotropic.dat '{print $j}'
%

k=3;

h=[0.129713 0.0615099 0.0298866 0.0197405];
a=[10.1447 21.8435 46.1585 70.4045];

if (k==0)
  H1=[0.102387 0.0344973 0.0120322 0.00748623];
  E=[0.104077 0.0410922 0.0226951 0.0200927];
elseif (k==1)
  H1=[0.00616955 0.000783851 0.000160477 9.44184e-05];
  E=[0.0057118 0.000792698 0.00020588 0.000128298];
elseif (k==2)
  H1=[0.000431974 1.81761e-05 1.12717e-06 4.55922e-07];
  E=[0.000309672 1.49695e-05 1.30587e-06 5.58551e-07];
elseif (k==3)
  H1=[2.56138e-05 4.19088e-07 8.68788e-09 1.89932e-09];
  E=[1.258e-05 2.51305e-07 8.27013e-09 2.10017e-09];

end;

nb=size(h,2);
Ea=E./(a.^1);
H1a=H1./(a.^1);

Eonh=E./(h.^(k+1));
H1onh=H1./(h.^(k+1));

for i=1:nb-1
 ratioE(i) = log(E(i+1)/E(i))/log(h(i+1)/h(i));
 ratioEa(i) = log(Ea(i+1)/Ea(i))/log(h(i+1)/h(i));
 ratioH1(i) = log(H1(i+1)/H1(i))/log(h(i+1)/h(i));
 ratioH1a(i) = log(H1a(i+1)/H1a(i))/log(h(i+1)/h(i));
 ratioEonh(i) = log(Eonh(i+1)/Eonh(i))/log(a(i+1)/a(i));
 ratioH1onh(i) = log(H1onh(i+1)/H1onh(i))/log(a(i+1)/a(i));
end;

%fprintf('\n\n');
%fprintf('h a E rate rateratio H1 rate rateratio\n');
%fprintf('%3.2g & %.0f & %3.2e & -- & -- & %3.2e & -- & -- \\\\\n',h(1),a(1),E(1),H1(1));
%for i=1:nb-1
%  fprintf('%3.2g & %.0f & %3.2e & %3.2f & %3.2f & %3.2e & %3.2f & %3.2f \\\\ \n',h(i+1),a(i+1),E(i+1),ratioE(i),ratioEa(i),H1(i+1),ratioH1(i),ratioH1a(i));
%end;

%fprintf('\n\n');
%fprintf('h a E rate rateratio H1 rate rateratio\n');
%fprintf('%3.2g & %.0f & %3.2e & -- & -- & %3.2e & -- & -- \\\\\n',h(1),a(1),E(1),H1(1));
%for i=1:nb-1
%  fprintf('%3.2g & %.0f & %3.2e & %3.2f & %3.2f & %3.2e & %3.2f & %3.2f \\\\ \n',h(i+1),a(i+1),E(i+1),ratioE(i),ratioEonh(i),H1(i+1),ratioH1(i),ratioH1onh(i));
%end;

fprintf('\n\n');
fprintf('h a Eonh rateEonh H1onh rateH1onh\n');
fprintf('%3.2g & %.0f & %3.2e & -- & %3.2e & -- \\\\\n',h(1),a(1),Eonh(1),H1onh(1));
for i=1:nb-1
  fprintf('%3.2g & %.0f &  %3.2e & %3.2f & %3.2e & %3.2f \\\\ \n',h(i+1),a(i+1),Eonh(i+1),ratioEonh(i),H1onh(i+1),ratioH1onh(i));
end;



